Explicit Least-degree Boundary Filters for Discontinuous Galerkin

Convolving the output of Discontinuous Galerkin (DG) computations using spline filters can improve both smoothness and accuracy of the output. At domain boundaries, these filters have to be one-sided. Recently, position-dependent smoothness-increasing accuracy-preserving (PSIAC) filters were shown to be a superset of the top-of-the-line one-sided RLKV and SRV filters. Since PSIAC filters can be formulated symbolically, convolution with PSIAC filters reduces to a stable inner product with the DG output and hence provides a stable and efficient implementation. The paper focuses on the remarkable fact that, for the canonical linear or non-linear hyperbolic test equation, new piecewise constant PSIAC filters of small support outperform the top-of-the-line boundary filters in the literature. These least-degree filters reduce the error at the boundaries to less than the error even of the symmetric filters of the same support that are applied in the interior . Due to their simplicity, and since this least degree filter has an exact symbolic form, convolution is stable as well as efficient and derivatives of the convolved output are easy to compute.

==> figs/paper_lsiac2.m <==
% README
% this is a supporting document
function paper_lsiac2(ftType,dDG,df,a,b)
% dDG: spline degree for DG solver
% df: spline degree of kernel
% ftType: type of filter
% skipIdx: complement of J
des = '../bsiac0/figs/';
draw_modes=0;
plotfig = 0;

% default examples: GSIAC_examples()
test = 0;
if nargin == 1
    test = 1; 
    ftType='SRV'; dDG=3; a=0; b=1;
end
if nargin==0
    %ftType='RLKV'; dDG=2; a=0; b=1; 
    ftType='RLKV'; dDG=3; a=0; b=1; 
    %ftType='RS'; dDG=3; a=0; b=1; 
    %ftType='SRV'; dDG=3; a=0; b=1;
end
set(0,'DefaultAxesFontSize', 17,'DefaultLineLineWidth',2)

DGdataFile  = ['data/DG_deg',int2str(dDG),'_sin2pixt_T1.mat'];

if 1
    ld2 = load(['data\sin2pix\dG_deg',int2str(dDG),'_sin2pix_knotNum21_time1.mat']);
    ld4 = load(['data\sin2pix\dG_deg',int2str(dDG),'_sin2pix_knotNum41_time1.mat']);
    ld8 = load(['data\sin2pix\dG_deg',int2str(dDG),'_sin2pix_knotNum81_time1.mat']);
    DG20 = ld2.sc.cps;DG40 = ld4.sc.cps;DG80 = ld8.sc.cps;
    save(['data/DG_deg',int2str(dDG),'_sin2pixt_T1'],'DG20','DG40','DG80');
end

lam = (3*dDG+1)/2;

% degree of filter
if ismember(ftType,{'RS','SRV','RLKV'}),df = dDG;end

% reference left-sided knots
skipIdx = [];     
skipIdxR = [];     
bdrlength = lam;
switch ftType
    case 'RS'  
        tauL = -lam:lam;        
    case 'RLKV'      
        tauL = [-lam:lam,ones(1,dDG)*lam];
        skipIdx = 2:dDG; 
        skipIdxR = 2:df;
    case 'SRV'
        lam = (5*dDG+1)/2;
        tauL = -lam:lam;        
        if 0
            lam = 0;
            tauL = -(5*dDG+1):0;               
        end
    otherwise
        error('unexpected filter type/name')
end
tauR = fliplr(-tauL);

nb = length(tauL)-df-1; % number of B-splines
r = nb-length(skipIdx)-1; % number of filter coefficients - 1

% symbolic GSIAC coefficients
disp('computing symbolic inverse of M0 ...')
skipIdx = fliplr(nb-skipIdx+1);

if test==0
    [~,invM0integers,commonDenominator] = sblFilterCoefs(df,tauL,skipIdx);
else
    [~,invM0integers,commonDenominator] = numFilterCoefs(df,tauL,skipIdx);
end
disp('FINISHED computing symbolic inverse of M0 ...')

% symbolic GSIAC coefficients
%disp('computing symbolic inverse of M0 ...')
if test==0
    [~,invM0integersR,commonDenominatorR] = sblFilterCoefs(df,tauR,skipIdxR);
else
    [~,invM0integersR,commonDenominatorR] = numFilterCoefs(df,tauR,fliplr(r-skipIdx+1));
end
disp('FINISHED computing symbolic inverse of M0 ...')

d = dDG;
% -- matrix [b_0 b_1 b_2 b_3], Eq.~(41)
switch d
    case 1
        bb = sym( [0 1;1 0]);
    case 2
        bb = sym( 1/2 * ...
            [0 1 1;
            0 2 0;            
            1 1 0] );        
    case 3
        bb = sym( 1/6 * ...
            [0 1 4 1;
            0 2 4 0;
            0 4 2 0;
            1 4 1 0] );
end
if size(bb,2)~=d+1,error('incompatible b for the current d');end
% -- matrix M_d of Proposition 5.1
Md = sym(zeros(d+1,d+1));
for rho=0:d
    for l=0:d        
        Md(rho+1,l+1) = 1/(2*d+1)*nchoosek(d,rho)*nchoosek(d,l)*nchoosek(2*d,rho+l)^(-1);
    end
end

% nu0 of Proposition    
switch ftType
    case 'RS'  
        nu0 = 3*d+1;        
        r = 2*d;        
    case 'RLKV'      
        nu0 = 3*d+1;
        r = 2*d+1;        
    case 'SRV'
        nu0 = 5*d+1;                
        r = 4*d;
    otherwise
        error('unexpected filter type/name')
end

% -- vector [Md*b0;...;Md*b3]
Md_bi = sym(zeros((d+1)^2,1));
for rho=0:d
    Md_bi( rho*(d+1) + (1:d+1) ) = Md*bb(:,rho+1); 
end

% -- matrix T_lambdaL
nRegCols = r+1;
if strcmpi(ftType,'RLKV'), nRegCols = r;end
T_lambdaL = sym(zeros(nu0*(d+1),nRegCols));
for ii=1:nRegCols
    T_lambdaL( (ii-1)*(d+1) + ( 1:(d+1)^2 ) ,ii) = Md_bi;
end

if strcmpi(ftType,'RLKV')    
    T_lambdaL = [ [(d+1)*Md(:,1);zeros((nu0-1)*(d+1),1)], T_lambdaL ];
end
% -- the reversal matrix
A = eye(r+1,r+1); A = fliplr(A);

% -- the diagonal vectorlk
diagVeclk = zeros(1,r+1);
for l=0:r
    diagVeclk(l+1) = (-1)^l*nchoosek(l+d+1,l);
end
invM0tJ = invM0integers/commonDenominator;
invM0tJR = invM0integersR/commonDenominatorR;
Q_lambdaL = T_lambdaL * A *  invM0tJ * diag( diagVeclk );
T_lambdaR = rot90(T_lambdaL,2);
Q_lambdaR = T_lambdaR * A *  invM0tJR * diag( diagVeclk );
if draw_modes==1
%     for ii=1:size(Q_lambdaL,2)
%         figure();plot(1:length(Q_lambdaL),Q_lambdaL(:,ii));
%     end
    figure(); hold on
    %styles = {'-',':','--','-',':','--'};
    styles = {'-',':','-.','--','-','--'};
    cls = uti.brewerColors('5-qualitative');
    for ii=1:5,
        hm{ii}=plot(1:length(Q_lambdaL),Q_lambdaL(:,ii),styles{ii},'color',cls{ii});
    end  
    axis tight
    lg=legend([hm{1},hm{2},hm{3},hm{4},hm{5}],'Mode 1','Mode 2',...
        'Mode 3','Mode 4','Mode 5','orientation','vertical','location','northeast');
    set(lg,'box','off')
%     figure(); hold on
%     for ii=6:7,
%         hm{ii}=plot(1:length(Q_lambdaL),Q_lambdaL(:,ii));
%     end     
%     axis tight
%     lg=legend([hm{5},hm{6},hm{7}],'Mode 5','Mode 6','Mode 7','orientation','vertical','location','northeast');
%     set(lg,'box','off')    
%     figure(); hold on
%     for ii=8:12
%         plot(1:length(Q_lambdaL),Q_lambdaL(:,ii));
%     end      
    if test==0,uti.exportFig([des,'SRV3_5modes'],'pdf',1);end    
    return
end

ld = load(DGdataFile);
u = {ld.DG20,ld.DG40,ld.DG80}; h = 1./[20,40,80]; nh = length(h);
filteredDG = cell(1,3);
x = cell(1,3);
filteredDGR = cell(1,3);
xR = cell(1,3);
poly_coefsL = cell(1,nh);
poly_coefsR = cell(1,nh);
% -- points near the left bounary
npnts = 1000;

if 1
    xi_power_0n = zeros(r+1,npnts); % each column is a vector: xi(ii)^(0:n)
    for ii=1:nh
        lambdaL = a+h(ii)*lam;
        x{ii} = linspace(a,a+h(ii)*bdrlength,npnts);
        xi = x{ii}-lambdaL;
        for jj=1:npnts
            xi_power_0n(:,jj) = transpose( xi(jj).^(0:r) );
        end
        preCompVec = u{ii}(1:nu0*(d+1))' * Q_lambdaL * diag( h(ii).^(-(0:r)) );
        filteredDG{ii} = preCompVec*xi_power_0n;
        poly_coefsL{ii} = double(preCompVec);
    end
else
    xi_power_0n = zeros(r+1,npnts); % each column is a vector: xi(ii)^(0:n)
    for ii=1:nh
        %lambdaL = a+h(ii)*lam;
        lambdaL = a/h(ii) + lam;
        x{ii} = linspace(a,a+h(ii)*bdrlength,npnts);
        xinv{ii} = linspace(a/h(ii),a/h(ii) + bdrlength,npnts);
        xi = xinv{ii}-lambdaL;
        for jj=1:npnts
            xi_power_0n(:,jj) = transpose( xi(jj).^(0:r) );
        end
        %preCompVec = u{ii}(1:nu0*(d+1))' * Q_lambdaL * diag( h(ii).^(-(0:r)) );
        preCompVec = u{ii}(1:nu0*(d+1))' * Q_lambdaL;
        filteredDG{ii} = preCompVec*xi_power_0n;
    end
end

for ii=1:nh
    lambdaR = b-h(ii)*lam;
    xR{ii} = linspace(b-h(ii)*bdrlength,b,npnts);
    xi = xR{ii}-lambdaR;        
    for jj=1:npnts
        xi_power_0n(:,jj) = transpose( xi(jj).^(0:r) );
    end
    preCompVec = u{ii}(end-(nu0*(d+1))+1:end)' * Q_lambdaR * diag( h(ii).^(-(0:r)) );
    filteredDGR{ii} = preCompVec*xi_power_0n;
    poly_coefsR{ii} = double(preCompVec);
end
figure(); hold on; 
colors = uti.brewerColors('3-qualitative-6');
colors = {colors{1},colors{3},'b'};
styles = {'-','-','-'};

for ii=1:nh
    semilogy(x{ii},abs(filteredDG{ii} - sin(2*pi*(x{ii}-1))),styles{ii},'color',colors{ii});
    semilogy(xR{ii},abs(filteredDGR{ii} - sin(2*pi*(xR{ii}-1))),styles{ii},'color',colors{ii});
end
set(gca,'yscale','log');
axis([0 1 10^(-20) 10^(0)])
xlabel('x');ylabel('|error|');
if plotfig, uti.exportFig([des,'RLKV_polynomials_errors'],'pdf');end

figure()
figure(); hold on; 
colors = uti.brewerColors('3-qualitative-6');
colors = {colors{1},colors{3},'b'};
styles = {'-','-','-'};

for ii=1:nh
    plot(x{ii},(filteredDG{ii} - sin(2*pi*(x{ii}-1))),styles{ii},'color',colors{ii});
    plot(xR{ii},(filteredDGR{ii} - sin(2*pi*(xR{ii}-1))),styles{ii},'color',colors{ii});
end
xlabel('x');ylabel('|error|');
axis tight;axis square
return

figure(); hold on; 
colors = uti.brewerColors('3-qualitative-6');
colors = {colors{1},colors{3},'b'};
styles = {'--','--','--'};
plotfig = 1;
plot(xR{1},sin(2*pi*(xR{1}-1)),'-','color','k');
plot(x{1},sin(2*pi*(x{1}-1)),'-','color','k');
for ii=1:nh
    plot(x{ii},(filteredDG{ii}),styles{ii},'color',colors{ii});    
    plot(xR{ii},filteredDGR{ii},styles{ii},'color',colors{ii});
end
xlabel('x');ylabel('RLKV polynomials');
if plotfig, uti.exportFig([des,'RLKV_polynomials_polys'],'pdf');end
keyboard
end









function [M0,invm,lcmDen,coefs]=sblFilterCoefs(d,t,skipIdx)
% return the SYMBOLIC inverve of the matrix M0
% INPUTs:
% d and t: degree and knots of the spline filter
% skipIdx: complement of the index set J of the GSIAC paper
% OUTPUTs:
% M0: constraint matrix
% invm/lcmDen: inverse of M0; lcmDen: an integer; invm: a matrix with
% integer entries
% coefs: filter coefficients

if nargin==0
    d = 2;t = [-7/2:7/2,7/2,7/2];skipIdx=2;
end

e=sym('e');t = sym(t);
tol = 1e-15;

nt = length(t); % number of knots t_i
nb = nt-d-1; % number of B-splines
nc = nb - length(skipIdx) - 1; % number of coefficients - 1

% convert *t* into a strictly increasing knot sequence by: adding k*e 
% (k=0,1,...) to multiple knots, so that there will be no multiple knots 
% if e>0
% - step 1: detect multiple knots
isMultiple = false(1,nb + d + 1);
for ii=1:nt
    if (ii>1 && abs(t(ii)-t(ii-1))<tol) || (ii<nt && abs(t(ii)-t(ii+1))<=tol)
        isMultiple(ii)=true;
    end
end
% - step 2: add k*e to multiple knots
k = 0;
for ii=1:nt
    if isMultiple(ii)
        t(ii) = t(ii) + k*e;
        k = k + 1;
    end
end

% assemble the constraint matrix, according to [Peters 15, Corrolary 4.1]
% IMPORTANT note: has to change, to fit with M_0 from Theorem 3.1
M0 = sym('e',[nc+1,nb]);
for delta = 0:nc
    delta1 = delta + 1;
    for gamma = -d + 0 : -d + (nb-1)
        gamma1 = gamma + d + 1;
        el = 0;
        for l = gamma : gamma + d + 1
            l1 = l + d + 1;
            val = (t(l1))^(d+1+delta);
            for j = gamma : gamma + d + 1
                j1 = j + d + 1;
                if j~=l
                    val = val/( t(l1)-t(j1) );
                end
            end
            el = el + val;
        end
        M0(delta1,gamma1) = el;
    end
end
M0(:,skipIdx)=[]; M0 = simplify(M0); M0 = subs(M0,e,0);
nb = nb-length(skipIdx);
invm = M0\eye(nb,nb);
% find least common multiplier of denominators
lcmDen = 1;
for ii=1:nb
    for jj=1:nb
        [~,den] = numden(invm(ii,jj));
        lcmDen = lcm(lcmDen,den);
    end
end
invm = lcmDen*invm;
coefs = invm(:,1)/lcmDen;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% DONE %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
if 0
% filedity check
if abs(sum(coefs)-1)>tol,error('sum not = 1');end
t0 = subs(t,e,0);
m2j = sym(zeros(1,nb));
for jj=1:nb
    m2j(2,jj) = sum(t0(jj:jj+d+1)); 
end
if abs(m2j*coefs)>tol,error('not satisfy 2nd constraint equation');end
%save(fname,'M0','invm','lcmDen','coefs');
end
end

function [M0,invm,lcmDen,coefs]=numFilterCoefs(d,t,skipIdx)
% return the NUMERICAL inverve of the matrix M0
% INPUTs:
% d and t: degree and knots of the spline filter
% skipIdx: complement of the index set J of the GSIAC paper
% OUTPUTs:
% M0: constraint matrix
% invm/lcmDen: inverse of M0; lcmDen: an integer; invm: a matrix with
% integer entries
% coefs: filter coefficients

if nargin==0
    d = 2;t = [-7/2:7/2,7/2,7/2];skipIdx=2;
end

nt = length(t); % number of knots t_i
nb = nt-d-1; % number of B-splines
nc = nb - length(skipIdx) - 1; % number of coefficients - 1

% assemble the constraint matrix, according to [Peters 15, Theorem 3.1]
M0 = inf(nc+1,nb);
% devided differences
for delta=0:nc
    r = delta + 1;
    for gamma = -d + 0 : -d +(nb-1)
        nomial = @(t,k) (k==0)*t.^(d+1+delta)+(k>0)*factorial(d+1+delta)/...
            factorial(d+1+delta-k)*t.^(d+1+delta-k);
        l = gamma+d+1;        
        M0(r,l) = divDiff(nomial,t(l:l+d+1));
    end
end

M0(:,skipIdx)=[]; 
nb = nb-length(skipIdx);
invm = M0\eye(nb,nb);
lcmDen = 1;
coefs = invm(:,1)/lcmDen;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% DONE %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% filedity check
if 1
    tol = 1e-10;
    if abs(sum(coefs)-1)>tol,warning('sum not = 1');disp(sum(coefs));end
    t0 = t;
    m2j = sym(zeros(1,nb));
    for jj=1:nb
        m2j(2,jj) = sum(t0(jj:jj+d+1));
    end
    if abs(m2j*coefs)>tol,error('not satisfy 2nd constraint equation');end
end
end

function resdd = divDiff(funhd,xij)
% compute divided differences of a function defined by its
% handle *funhd* and wrt parameters *xij*
% funhd: has to have to form: funhd(x,k) that returns the kth
% derivative at x, if k=0, it returns the value of the function
% funhd(x) = funhd(x,0)
if nargin==1
    xij = [0,1,2];
    funhd = @(t,k) (k==0)*max(t-1/2,0)^2 + ...
        (k==1)*(t<1/2)*0 + ...
        (k==1)*(t>=1/2)*2*(t-1/2);% x=1
end
nox = length(xij);
dd = zeros(1,nox);
% level 1
for ix=1:nox
    dd(ix) = funhd(xij(ix),0);
end
% over remaining levels
tol = eps;
for il = 2:nox
    % over immediate divided differences
    for idd = 1:nox-il+1
        if abs( xij(idd+il-1)-xij(idd) ) > tol
            dd(idd) = ( dd(idd+1)-dd(idd) )/( xij(idd+il-1)-xij(idd) );
        else
            dd(idd) = funhd(xij(idd),il-1)/factorial(il-1); 
        end
    end
end
resdd = dd(1);
end


